Heavy quark mass near the phase transition

Assuming that the number densities of heavy flavor in hadron gas and in QGP are same at $T_c$, we obtain the effective mass of heavy quark at $T_c$ from the comparison with the hadron resonance gas model which well describes particle yield in heavy-ion collisions. We find that charm quark mass at vanishing baryon chemical potential is around 1.8 GeV which is much heavier than QCD bare mass and close to $D$ meson mass. The mass slightly increases with increasing baryon chemical potential and then decreases. On the other hand, anticharm quark mass constantly decreases with increasing baryon chemical potential. Bottom quark mass has a similar pattern. Extending the hadron resonance gas model to a bit higher temperature beyond $T_c$, the effective masses of charm and bottom quarks decrease with increasing temperature.

==> anc/Figure-2.dat <==
	charm	anticharm
0	1.81756	1.81756
0.005	1.81858	1.81653
0.01	1.81958	1.81549
0.015	1.82056	1.81443
0.02	1.82153	1.81336
0.025	1.82248	1.81228
0.03	1.82342	1.81118
0.035	1.82434	1.81007
0.04	1.82524	1.80895
0.045	1.82612	1.80781
0.05	1.82699	1.80667
0.055	1.82783	1.80551
0.06	1.82866	1.80434
0.065	1.82947	1.80317
0.07	1.83026	1.80198
0.075	1.83103	1.80078
0.08	1.83178	1.79957
0.085	1.83251	1.79835
0.09	1.83322	1.79713
0.095	1.83391	1.79589
0.1	1.83457	1.79465
0.105	1.83521	1.7934
0.11	1.83584	1.79214
0.115	1.83643	1.79087
0.12	1.83701	1.7896
0.125	1.83756	1.78832
0.13	1.83809	1.78703
0.135	1.83859	1.78574
0.14	1.83907	1.78444
0.145	1.83953	1.78314
0.15	1.83996	1.78183
0.155	1.84037	1.78051
0.16	1.84075	1.77919
0.165	1.8411	1.77786
0.17	1.84143	1.77653
0.175	1.84173	1.7752
0.18	1.842	1.77386
0.185	1.84225	1.77252
0.19	1.84247	1.77118
0.195	1.84267	1.76983
0.2	1.84283	1.76848
0.205	1.84297	1.76712
0.21	1.84308	1.76577
0.215	1.84316	1.76441
0.22	1.84322	1.76304
0.225	1.84324	1.76168
0.23	1.84324	1.76032
0.235	1.84321	1.75895
0.24	1.84315	1.75758
0.245	1.84306	1.75621
0.25	1.84294	1.75484
0.255	1.84279	1.75347
0.26	1.84261	1.7521
0.265	1.84241	1.75073
0.27	1.84217	1.74935
0.275	1.84191	1.74798
0.28	1.84161	1.74661
0.285	1.84129	1.74523
0.29	1.84094	1.74386
0.295	1.84055	1.74249
0.3	1.84014	1.74112
0.305	1.8397	1.73975
0.31	1.83923	1.73838
0.315	1.83873	1.73701
0.32	1.83821	1.73564
0.325	1.83765	1.73428
0.33	1.83706	1.73291
0.335	1.83645	1.73155
0.34	1.83581	1.73019
0.345	1.83514	1.72883
0.35	1.83444	1.72747
0.355	1.83372	1.72612
0.36	1.83296	1.72476
0.365	1.83218	1.72341
0.37	1.83138	1.72207
0.375	1.83054	1.72072
0.38	1.82968	1.71938
0.385	1.8288	1.71804
0.39	1.82789	1.7167
0.395	1.82695	1.71536
0.4	1.82599	1.71403
0.405	1.825	1.7127
0.41	1.82399	1.71137
0.415	1.82295	1.71005
0.42	1.8219	1.70873
0.425	1.82081	1.70742
0.43	1.81971	1.7061
0.435	1.81858	1.70479
0.44	1.81744	1.70349
0.445	1.81627	1.70218
0.45	1.81508	1.70088
0.455	1.81387	1.69959
0.46	1.81263	1.6983
0.465	1.81138	1.69701
0.47	1.81012	1.69573
0.475	1.80883	1.69444
0.48	1.80752	1.69317
0.485	1.8062	1.6919
0.49	1.80486	1.69063
0.495	1.8035	1.68936
0.5	1.80213	1.6881


==> anc/Figure-4.dat <==
	bottom	antibottom
0	5.17109	5.17109
0.005	5.17201	5.17015
0.01	5.17291	5.1692
0.015	5.1738	5.16824
0.02	5.17468	5.16726
0.025	5.17554	5.16627
0.03	5.17638	5.16527
0.035	5.17721	5.16425
0.04	5.17802	5.16322
0.045	5.17881	5.16218
0.05	5.17959	5.16113
0.055	5.18035	5.16007
0.06	5.18109	5.15899
0.065	5.18181	5.15791
0.07	5.18251	5.15682
0.075	5.18319	5.15571
0.08	5.18386	5.1546
0.085	5.1845	5.15347
0.09	5.18512	5.15234
0.095	5.18573	5.1512
0.1	5.18631	5.15005
0.105	5.18687	5.14889
0.11	5.18741	5.14772
0.115	5.18792	5.14655
0.12	5.18842	5.14537
0.125	5.18889	5.14418
0.13	5.18934	5.14298
0.135	5.18977	5.14178
0.14	5.19017	5.14057
0.145	5.19055	5.13936
0.15	5.19091	5.13814
0.155	5.19124	5.13691
0.16	5.19155	5.13568
0.165	5.19183	5.13444
0.17	5.19209	5.1332
0.175	5.19232	5.13195
0.18	5.19253	5.1307
0.185	5.19271	5.12944
0.19	5.19286	5.12818
0.195	5.19299	5.12692
0.2	5.1931	5.12565
0.205	5.19317	5.12438
0.21	5.19322	5.12311
0.215	5.19325	5.12183
0.22	5.19324	5.12056
0.225	5.19321	5.11927
0.23	5.19316	5.11799
0.235	5.19307	5.1167
0.24	5.19296	5.11542
0.245	5.19282	5.11413
0.25	5.19265	5.11283
0.255	5.19245	5.11154
0.26	5.19223	5.11025
0.265	5.19198	5.10895
0.27	5.1917	5.10766
0.275	5.19139	5.10636
0.28	5.19106	5.10506
0.285	5.19069	5.10376
0.29	5.1903	5.10247
0.295	5.18988	5.10117
0.3	5.18944	5.09987
0.305	5.18896	5.09857
0.31	5.18846	5.09727
0.315	5.18793	5.09598
0.32	5.18737	5.09468
0.325	5.18679	5.09338
0.33	5.18618	5.09209
0.335	5.18554	5.09079
0.34	5.18487	5.0895
0.345	5.18418	5.08821
0.35	5.18346	5.08692
0.355	5.18271	5.08563
0.36	5.18194	5.08434
0.365	5.18114	5.08306
0.37	5.18032	5.08178
0.375	5.17947	5.08049
0.38	5.1786	5.07921
0.385	5.1777	5.07794
0.39	5.17678	5.07666
0.395	5.17583	5.07539
0.4	5.17486	5.07412
0.405	5.17386	5.07285
0.41	5.17284	5.07159
0.415	5.1718	5.07033
0.42	5.17074	5.06907
0.425	5.16965	5.06782
0.43	5.16854	5.06656
0.435	5.16741	5.06531
0.44	5.16626	5.06407
0.445	5.16509	5.06283
0.45	5.1639	5.06159
0.455	5.16269	5.06035
0.46	5.16146	5.05912
0.465	5.16021	5.05789
0.47	5.15894	5.05667
0.475	5.15766	5.05545
0.48	5.15635	5.05423
0.485	5.15503	5.05302
0.49	5.1537	5.05181
0.495	5.15234	5.05061
0.5	5.15097	5.04941

